Public Domain Rank: Identifying Notable Individuals with the Wisdom of the Crowd

Identifying literary, scientific, and technical works of enduring interest is challenging. Few are able to name significant works across more than a handful of domains or languages. This paper introduces an automatic method for identifying authors of notable works throughout history. Notability is defined using the record of which works volunteers have made available in public domain digital editions. A significant benefit of this bottom-up approach is that it also provides a novel and reproducible index of notability for all individuals with Wikipedia pages. The method promises to supplement the work of cultural organizations and institutions seeking to publicize the availability of notable works and prioritize works for preservation and digitization.

==> code/make-figure-coefs.py <==
import os
import pickle

import pandas as pd
import numpy as np


import matplotlib.pyplot as plt
import seaborn as sns  # importing adjusts defaults

os.environ['PUBLIC_DOMAIN_RANK_DEBUG'] = '1'
import public_domain_rank.calc_public_domain_rank  # just need this for `feature_names`

PROJECT_DIR = os.path.join(os.path.dirname(__file__), '..')
DATA_DIR = os.path.join(PROJECT_DIR, 'data')
FIGURES_DIR = os.path.join(PROJECT_DIR, 'figures')

feature_names = public_domain_rank.calc_public_domain_rank.feature_names

# get samples of the coefficients
extr_fn = os.path.join(DATA_DIR, 'public-domain-rank-results-2af0eb511c4e51db6e2f3e692c1ed63a-debug0-mode0-iter1200-chains20-extract.pkl')
extr = pickle.load(open(extr_fn, 'rb'))
beta = extr['beta']
coef = beta.mean(axis=0)

import public_domain_rank.topics
ntw = public_domain_rank.topics.ntw()
topic_words = public_domain_rank.topics.top_words_tfidf(ntw)


# # importance of coefficients
# for c, n in sorted(zip(coef.ravel(), feature_names)):
#     print('{}: {}'.format(n, c))

##############################################################################
# plot coefs
##############################################################################

# remove "insignificant" coefs, if lower and upper have opposite signs
df_coef = pd.DataFrame(beta, columns=feature_names)
df_summary = pd.DataFrame(dict(lower=df_coef.quantile(0.01), upper=df_coef.quantile(0.99)))
df_summary = df_summary.iloc[df_coef.mean().argsort()]
feature_names_signif = df_summary[df_summary.apply(np.sign).product(axis=1) > 0].index.tolist()

# feature names_signif are sorted so we can trim them in a sensible manner
# displaying more than 20 features seems to mess things up
max_features = min(len(feature_names_signif), 26)
feature_names_display = feature_names_signif[0:max_features//2] + feature_names_signif[len(feature_names_signif)-max_features//2:]

print('topic words associated with topics being displayed')
topics_of_interest = set()
for n in feature_names_display:
    if 'topic' in n:
        topic_num = int(n.split('*')[0].replace('topic', ''))
        topics_of_interest.add(topic_num)
        print('topic', topic_num, ' '.join(topic_words[topic_num]))
print("topics of interest: ", topics_of_interest)

# sanitize feature names
df_coef = df_coef[feature_names_display]

def sanitize_feature_name(s):
    s = s.replace('category__', '')
    s = s.replace('_', ' ')
    s = s.replace('Wikipedia articles with ', ' ')
    s = s.replace('topic00', 'topic')
    s = s.replace('topic0', 'topic')
    s = s.replace('topic', 'Topic ')
    s = s.replace('topic', 'Topic ')
    s = s.replace('*', r'$\times$ ')
    s = s.replace('identifies', 'identifier')
    return s

df_coef.columns = [sanitize_feature_name(s) for s in df_coef.columns]
# plot coefs
width = 10
fig = plt.figure(figsize=(width, width/1.618))
df_coef.boxplot(vert=False, ax=fig.gca())
plt.xlim((-9, 9))
plt.tight_layout()
figure_fn = os.path.join(FIGURES_DIR, 'coefs.png')
plt.savefig(figure_fn)


==> code/make-figure-cross-validation.py <==
import os

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import seaborn as sns  # importing adjusts defaults

PROJECT_DIR = os.path.join(os.path.dirname(__file__), '..')
DATA_DIR = os.path.join(PROJECT_DIR, 'data')
FIGURES_DIR = os.path.join(PROJECT_DIR, 'figures')

for root, dirs, files in os.walk(DATA_DIR):
    cross_validation_fns = [os.path.join(root, fn) for fn in files if 'cross-validation' in fn]

df = pd.concat([pd.read_csv(fn, index_col=0) for fn in cross_validation_fns]).reset_index(drop=True)

# change order of columns
df = df[['article age', 'article age * bibliographic identifier (VIAF)', 'full model']]

# rename labels
df.columns = ['article age', r'article age$\!\times$VIAF', 'full model']

# plot results
height = 7
fig = plt.figure(figsize=((height/1.618), height))
g = sns.boxplot(df)
g.set_xticklabels(df.columns)
plt.tight_layout()
plt.ylim(2900, 5300)
figure_fn = os.path.join(FIGURES_DIR, 'cross-validation.png')
plt.savefig(figure_fn)


==> code/make-tables.py <==
import os
import locale
import random

import numpy as np
import pandas as pd

import public_domain_rank.topics

PROJECT_DIR = os.path.join(os.path.dirname(__file__), '..')
DATA_DIR = os.path.join(PROJECT_DIR, 'data')
TABLES_DIR = os.path.join(PROJECT_DIR, 'tables')


# pageids of interest
PAGEID_DOEBLIN = 896457
PAGEID_EINSTEIN = 736
PAGEID_LENIN = 11015252
PAGEID_OCONNOR = 96429
PAGEID_ORWELL = 11891
PAGEID_TROTSKY = 17888
PAGEID_WOOLF = 32742
PAGEID_AMISANI = 39707005
PAGEID_WRIGHT = 43153  # Richard Wright
PAGEIDS_US_PRESIDENTS = {307, 1623, 1624, 3356, 6195, 8182, 10979, 11955, 11968,
                         12495, 13682, 15654, 15950, 15978, 15980, 15992, 19763,
                         25433, 25473, 29922, 30535, 31752, 33060, 33299, 33521,
                         33522, 33523, 40400, 54533, 534366, 3414021, 3418303,
                         5030380, 5119376, 7766419, 10410626, 19729241,
                         19729467, 19729548, 19729624, 19732383, 19732690,
                         21490963}

##############################################################################
# Set pandas display options
##############################################################################
pd.set_option('display.precision', 2)
pd.set_option('display.max_columns', 5000)
pd.set_option('display.max_colwidth', 5000)
pd.set_option('display.max_rows', 200)

##############################################################################
# Load Public Domain Rank results
##############################################################################
# TODO: identify all the features I actually use and only include them, need things like links though
df = pd.read_csv(os.path.join(DATA_DIR, 'public-domain-rank-dataset-dim1011304x239.csv'), index_col=0)
df_results = pd.read_csv(os.path.join(DATA_DIR, 'public-domain-rank.csv'), index_col=0).drop('title', axis=1)
np.testing.assert_equal(len(df), len(df_results))
df = pd.merge(df, df_results, left_index=True, right_index=True)
# sanity checks
np.testing.assert_(all(df['score'] <= 100))
np.testing.assert_(all(df['score'] >= 0))

##############################################################################
# Round pagecount to nearest integer (applies to all tables)
##############################################################################
df['pagecount'] = df['pagecount'].astype(int)
df['score'] = np.round(df['score']).astype(int)

##############################################################################
# Calculate rank and score of selected authors for illustrations
##############################################################################
pageids_oi = [PAGEID_WOOLF, PAGEID_AMISANI]
columns_oi = 'title pagecount death_year rank score'.split()
print("PAGE SCORE AND PAGE RANKS FOR {}".format(str(pageids_oi)))
print(df.loc[pageids_oi, columns_oi])

##############################################################################
# Calculate percentage of works with digital editions for relevant years
##############################################################################
caption = """Percentage of individuals on Wikipedia with indicated death years having at least one digital edition listed on The Online Books Page ($n$ = {})."""
label = "obp-percentage"

START_YEAR = 1910
END_YEAR = 1953  # not inclusive
df_tmp = df[(df.death_year < END_YEAR) & (df.death_year >= START_YEAR)]
print("percent with digital editions", np.mean(df_tmp['obp_digital_editions'] > 0))
locale.setlocale(locale.LC_ALL, 'en_US.utf8')
caption = caption.format(locale.format("%d", len(df_tmp), grouping=True))
df_tmp['obp_any'] = (df_tmp.obp_digital_editions > 0).astype(int)
def bin_years(years):
    years_binned = np.digitize(df_tmp.death_year.values, [1920, 1930, 1940, 1950]) * 10 + 1910
    years_binned_formatted = ['{}-{}'.format(y, y + 9) for y in years_binned]
    # deal with special case of 1950-1952
    years_binned_formatted = [y.replace('1959', '1952') for y in years_binned_formatted]
    return years_binned_formatted
df_tmp['death_range'] = bin_years(df_tmp.death_year.values)
df_tmp = pd.DataFrame(df_tmp.groupby('death_range').obp_any.mean() * 100)
df_tmp.columns = ["Percentage having digital edition(s)"]
df_tmp.index.name = "Year"
table = ("""\\begin{table}\n""" +
         df_tmp.to_latex(index_names=False) +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Show topics with interesting words
##############################################################################

caption = """Examples of topics derived from text of Wikipedia articles."""
label = "example-topics"

# show topic words
ntw = public_domain_rank.topics.ntw()
topic_words = public_domain_rank.topics.top_words_tfidf(ntw)

n_chars = 80  # keep adding words until one gets to this many chars
records = []

print("topic words of interest")
topics_of_interest = {64, 1, 34, 35, 4, 100, 68, 168, 149, 59, 31}
for i, words in enumerate(topic_words):
    if i in topics_of_interest:
        topic_words = []
        for word in words:
            topic_words.append(word)
            if sum(len(w) for w in topic_words) > n_chars:
                del topic_words[-1]
                break
        records.append((i, ' '.join(topic_words)))

df_tmp = pd.DataFrame.from_records(records)
df_tmp.columns = ['Topic', 'Characteristic words']
df_tmp = df_tmp.set_index('Topic')
table = ("""\\begin{table}\n""" +
         """\\footnotesize\n""" +
         df_tmp.to_latex() +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)


##############################################################################
# Show subset of features for authors of interest
##############################################################################
caption = """Subset of features derived from Wikipedia associated with familiar individuals."""
label = "example-features"

columns_oi = 'title pagecount death_year n_redirect langlink_count article_length article_age revisions_per_day obp_digital_editions'.split()
pageids_oi = sorted(set([PAGEID_WOOLF, PAGEID_ORWELL, 30273, 16027, 65861,
                         312241, 11240679, 338056, 30085, 51255, 12590,
                         168445, 20408]))
# removed long name: 63174 (Saint-Exupéry) , 20864 Margaret Mitchell
df_tmp = df.loc[pageids_oi, columns_oi]
df_tmp['obp_digital_editions'] = (df_tmp['obp_digital_editions'] > 0).astype(int)
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp['article_length'] = np.log(df_tmp['article_length']).round()
df_tmp['article_age'] = df_tmp['article_age'].round()
df_tmp = df_tmp.sort('title')
# ✝ is \usepackage{pifont}\ding{61}
columns_oi_display = r'|Views|✝|# redirect|# trans.|Length (log)|Age|Rev./day|Digital ed.?'.split('|')
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Show highest ranked individuals who died in 1970s
##############################################################################
caption = """Public Domain Rank and Score for individuals who died between 1970 and 1979."""
label = "ranking-1970s"
columns_oi = 'title death_year pagecount rank score'.split()
df_tmp = df.loc[(df.death_year >= 1970) & (df.death_year < 1980), columns_oi].sort('rank').head(20)

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Show public domain rank for Modern Library
##############################################################################
caption = """Public Domain Rank for a random sample of authors whose works were selected by the Modern Library's editorial board for inclusion in a list of the 20th century's best works of fiction."""
label = "modernlibrary"
columns_oi = 'title rank score'.split()

modern_library_novels = """James_Joyce F._Scott_Fitzgerald James_Joyce
Vladimir_Nabokov Aldous_Huxley William_Faulkner Joseph_Heller Arthur_Koestler
D._H._Lawrence John_Steinbeck Malcolm_Lowry Samuel_Butler_(novelist)
George_Orwell Robert_Graves Virginia_Woolf Theodore_Dreiser Carson_McCullers
Kurt_Vonnegut Ralph_Ellison Richard_Wright_(author) Saul_Bellow John_O'Hara
John_Dos_Passos Sherwood_Anderson E._M._Forster Henry_James F._Scott_Fitzgerald
James_T._Farrell Ford_Madox_Ford George_Orwell Henry_James Theodore_Dreiser
Evelyn_Waugh William_Faulkner Robert_Penn_Warren Thornton_Wilder James_Baldwin
Graham_Greene William_Golding James_Dickey Anthony_Powell Aldous_Huxley
Ernest_Hemingway Joseph_Conrad Henry_Miller Norman_Mailer Philip_Roth
Vladimir_Nabokov William_Faulkner Jack_Kerouac Dashiell_Hammett Ford_Madox_Ford
Edith_Wharton Max_Beerbohm Walker_Percy Willa_Cather James_Jones_(author)
John_Cheever J._D._Salinger Anthony_Burgess W._Somerset_Maugham Joseph_Conrad
Sinclair_Lewis Edith_Wharton Lawrence_Durrell Richard_Hughes_(writer)
V._S._Naipaul Nathanael_West Ernest_Hemingway Evelyn_Waugh Muriel_Spark
James_Joyce Rudyard_Kipling Evelyn_Waugh Saul_Bellow Wallace_Stegner
Elizabeth_Bowen Joseph_Conrad E._L._Doctorow Arnold_Bennett Jack_London
Henry_Green Salman_Rushdie Erskine_Caldwell William_Kennedy_(author) John_Fowles
Jean_Rhys Iris_Murdoch William_Styron Paul_Bowles James_M._Cain J._P._Donleavy
Booth_Tarkington""".split()

# viaf_missing = 'Lawrence_Durrell Samuel_Butler_(novelist) Jean_Rhys J._P._Donleavy James_Baldwin'.split()

df_tmp = df.set_index('title').loc[modern_library_novels].reset_index()
df_tmp = df_tmp.drop_duplicates()
assert len(df_tmp) == len(df_tmp.title.unique())
df_tmp = df_tmp[columns_oi]

# calculate statistics about ranking
print("modern library rank describe:", df_tmp['rank'].describe())
print("modern library rank mean:", np.mean(df_tmp['rank'].describe()))
print("modern library rank score:", df_tmp['score'].describe())
print("modern library rank score > 90:", np.mean(df_tmp['score'] >= 90))
print("modern library rank outliers, score < 90:\n", df_tmp[df_tmp['score'] < 90])

# further subsample the individuals shown so that the table fits in the paper
# randomly sample such that the two lowest scores do appear in the random sample
modern_library_lowest_scores = df_tmp.sort('score')['title'].head(2).values
modern_library_max_rows = 20
includes_lowest = False
while not includes_lowest:
    modern_library_sample = random.sample(df_tmp.title.tolist(), modern_library_max_rows)
    if all([t in modern_library_sample for t in modern_library_lowest_scores]):
        includes_lowest = True
df_tmp = df_tmp.set_index('title').loc[modern_library_sample].reset_index()
df_tmp = df_tmp.sort('rank')

# combine rank and score columns
columns_oi_display = '|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('ll', 'lr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Communia's 2013 list of notable authors
##############################################################################

# NOT USED
public_domain_day_2013 = tuple("""Bruno_Schulz Franz_Boas Grant_Wood Edith_Stein
                               A._E._Waite Francis_Younghusband
                               Lucy_Maud_Montgomery Eric_Ravilious
                               Bronisław_Malinowski Robert_Musil Stefan_Zweig
                               Neel_Doff Tatu_Vaaskivi Artturi_Järviluoma
                               Léon_Daudet Peadar_Toner_Mac_Fhionnlaoich
                               Janusz_Korczak William_Pierpont_Black
                               Terézia_Vansová Ramon_Casas_i_Carbó
                               Wilhelm_Peterson-Berger Ernest_Bramah
                               Violet_Hunt""".split())

##############################################################################
# Show public domain rank for Geist's authors
##############################################################################
caption = """Notable Canadian authors whose works will likely enter the public domain in Canada between 2014 and 2020."""
label = "canadian-authors-geist"
columns_oi = 'title death_year pagecount rank score'.split()

geist = """Gabrielle_Roy
Donald_Creighton
Marshall_McLuhan
Gwethalyn_Graham
Hubert_Aquin
Ethel_Wilson
E._J._Pratt
Susan_Wood_(science_fiction)
Winifred_Bambrick
Winthrop_Pickard_Bell
Thomas_B._Costain
Ralph_Allen_(journalist)
Hugh_Garner
Germaine_Guèvremont
A._M._Klein""".split()

df_tmp = df[columns_oi]
df_tmp = df_tmp.set_index('title').loc[[name for name in geist]]
df_tmp.index.name = 'title'
df_tmp = df_tmp.reset_index()

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Identify overlooked Canadian authors
##############################################################################
columns_oi = 'title death_year pagecount rank score'.split()
# identify overlooked Canadian authors
geist_death_year_indicator = ((df.death_year >= 1964) & (df.death_year <= 1983)).values
geist_cat1_oi = 'Canadian_English'
geist_cat2_oi = 'Officers_of_the_Order_of_Canada'
geist_cat_indicator = [geist_cat1_oi in cat or geist_cat2_oi in cat for cat in df.categories]
geist_canada_indicator = np.logical_and(geist_death_year_indicator, geist_cat_indicator)
df_tmp = df.loc[geist_canada_indicator, columns_oi].sort('rank')
df_tmp = df_tmp[~df_tmp.title.isin(geist)]
print("Geist potential oversights: ", df_tmp.head(20))


##############################################################################
# Robustness demonstration: Iris Murdoch vs. Danielle Steele
##############################################################################
caption = """Rankings of selected writers of "popular" and "literary" prose fiction."""
label = "rankings-popular-literary"
PAGEID_MARY_HIGGINS_CLARK = 479225
PAGEID_IRIS_MURDOCH = 60315
PAGEID_ZORA_NEALE_HURSTON = 34452
PAGEID_LEE_CHILD = 1256799
PAGEID_PD_JAMES = 161757

pageids_oi = [
    61999,
    PAGEID_IRIS_MURDOCH,
    PAGEID_ZORA_NEALE_HURSTON,
    PAGEID_PD_JAMES,
    11240679,
]

columns_oi = 'title death_year pagecount rank score'.split()
df_tmp = df.loc[pageids_oi, columns_oi]
df_tmp = df_tmp.sort('rank')

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)


##############################################################################
# Non-anglophone writers
##############################################################################
caption = """Rankings of selected authors who did not write in English or who published primarily outside the United States and United Kingdom."""
label = "rankings-nonamerican-nonbritish"

pageids_oi = [
    49274,  # Tove Jansson
    65573,
    1277057,
    3150174,
    324754,
    30085,
    467119,
    63174,
    338056,
    896457,
    319743,
    162510,
    65861,
    1073676,  # Anita Desai
    149895,  # RK Narayan
    471057,  # Mulk Raj Anand
    1079155,  # Raja Rao
    1005844,  # Khushwant Singh
]


columns_oi = 'title pagecount rank score'.split()

df_tmp = df.loc[pageids_oi, columns_oi]
df_tmp = df_tmp.sort('rank')

# combine rank and score columns
columns_oi_display = '|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}""" +
         """\\footnotesize\n""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrl', 'lrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
table = table.replace('Joaquim Maria ', '')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# French prime minister
##############################################################################

pageids_oi = [39764, 51255, 65738, 66083, 67519, 145262, 164662, 164664, 183948, 183951,
 183967, 183974, 184008, 184034, 191864, 191886, 192258, 192274, 196734, 210027,
 231087, 251592, 287859, 296265, 298587, 303726, 318911, 342137, 346538, 359772,
 374183, 377007, 400249, 400253, 402468, 402475, 402480, 402482, 402492, 402493,
 402495, 402498, 402504, 402505, 402507, 402516, 402518, 402525, 434931, 434932,
 585138, 585146, 585148, 585154, 585175, 585179, 585182, 585186, 585202, 585205,
 585213, 585219, 585232, 585237, 602475, 5692174, 6111238, 17459819, 23999006,
 24086686, 24086738, 24089230, 31329155, 39565363]

##############################################################################
# British prime ministers of the 20th century
##############################################################################
caption = """Ranking of 20th-century British Prime Ministers."""
label = "rankings-british-prime-ministers"
# pageids_oi = [5766,  15898, 19831, 21453, 33265, 46391, 46836, 49584,
#               52269, 52271, 52278, 80933, 87229, 145930, 175847, 199116, 218283,
#               232642, 3301347, 18949275, 232328]
# post-war only

# From Wikipedia: In 2004, the University of Leeds and Ipsos Mori conducted an
# online survey of 258 academics who specialised in 20th-century British history
# and/or politics.  There were 139 replies to the survey, a return rate of 54%
# - by far the most extensive survey done so far. The respondents were asked to
# rate all the 20th-century British Prime Ministers in terms of their success
# and asking them to assess the key characteristics of successful PMs.

# Leeds / Ipsos Mori 2004 survey
pageids_oi = leeds_ranking = [5766, 33265, 46836, 19831, 80933, 3301347, 87229, 49584,
                              52271, 232328, 199116, 52278, 52269, 46391, 15898,
                              218283, 21453, 145930, 175847, 18949275]

columns_oi = 'title pagecount rank score'.split()

df_tmp = df.loc[pageids_oi, columns_oi]
df_tmp['leeds2004'] = np.arange(len(leeds_ranking), dtype=int) + 1

assert df_tmp.index.is_unique
assert len(df_tmp) == len(pageids_oi)

df_tmp = df_tmp.sort('pagecount', ascending=False)
views_ranking = list(df_tmp.index)
df_tmp = df_tmp.sort('rank')
public_domain_rank_ranking = list(df_tmp.index)

# calculate pairwise loss
from pairwise_loss import pairwise_loss
assert pairwise_loss(leeds_ranking, leeds_ranking) == 0
public_domain_rank_ranking_loss = pairwise_loss(leeds_ranking, public_domain_rank_ranking)
print("prime minister public domain loss", public_domain_rank_ranking_loss)
print("prime minister views loss", pairwise_loss(leeds_ranking, views_ranking))

# calculate random loss
S = 2000
losses = np.empty(S)
ranking = pageids_oi.copy()
for i in range(S):
    random.shuffle(ranking)
    losses[i] = pairwise_loss(leeds_ranking, ranking)
print("prime minister random loss\n", pd.Series(losses).describe(95))
print("prime minister public domain beats random loss confidence", np.mean(losses > public_domain_rank_ranking_loss))

# reorder columns, drop pagecount
df_tmp = df_tmp[['title', 'leeds2004', 'rank', 'score']] 

# combine rank and score columns
columns_oi_display = '|Leeds 2004|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}""" +
         """\\footnotesize\n""" +
         # 'lrrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrl', 'lrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
table = table.replace(', 3rd Marquess of Salisbury', '')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# 20th-century American singers
##############################################################################
caption = """Ranking of 20th century American singers."""
label = "rankings-american-singers"

pageids_oi = [ 18520575, 4095999, 269826, 706566, 80903, 209416, 2672137, 8716,
              4298253, 215566, 2316815, 27152, 1464851, 586772, 6778389,
              1211926, 5655, 192024, 147995, 367133, 2175007, 394784, 7861281,
              2831905, 326691, 1625124, 170021, 21026, 3133986, 150056, 93737,
              100394, 19499, 308272, 30050352, 462384, 151603, 149561, 13940283,
              2948668, 4824127, 1145920, 244807, 9288, 155720, 154698, 368204,
              24856654, 13225041, 20700758, 215642, 183387, 61020, 168540,
              900702, 1882716, 359520, 84065, 2326624, 431713, 3313764, 168552,
              8300, 154732, 38780013, 38920301, 31341, 106093, 149109, 13120118,
              615031, 3795067, 173691, 3123836, 164479, 169602, 1617538,
              3859588, 4112004, 51845, 154247, 1472136, 1438859, 455308, 59533,
              82061, 1431180, 165527, 149144, 212121, 63132, 202398, 83108,
              60070, 1055912, 144040, 209066, 50350, 1704111, 6182575, 149681,
              580274, 3852469, 1413814, 39096, 182456, 650426, 899257, 1048768,
              4497089, 9417923, 5664964, 69323, 26756302, 232142, 1277646,
              185560, 1965784, 1900252, 232669, 1856733, 1003230, 16095,
              1493217, 15520481, 21487845, 83688, 142056, 85226, 1358569, 89835,
              50420, 628468, 5295354, 5390588, 9737471, 2177794, 396547, 168707,
              23300, 537347, 80646, 7571205, 8664840, 18577674, 42765, 26214157,
              331538, 34071, 8987, 7976731, 1674529, 235300, 180519, 36648,
              1040681, 1852713, 50475, 209195, 593709, 555824, 28576561, 343858,
              84275, 315701, 3382, 2176310, 1983285, 3230519, 80696, 7045946,
              168254, 16707, 2878276, 4385604, 203079, 59720, 222024, 239435,
              518988, 59216, 100691, 1473365, 301402, 2000219, 305500, 4918628,
              29854564, 28052328, 1594732, 26224497, 231283, 179572, 1414517,
              16245, 19318, 1181559, 27448186, 311164, 936829, 725887, 191361,
              18313, 24188811, 235916, 365964, 45964, 3428755, 7447956, 15766,
              4637590, 43927, 296345, 18938265, 19508635, 148375, 61853, 369054,
              14995351, 204702, 176546, 30100899, 216994, 8099, 626086,
              13818786, 2355624, 10200998, 147367, 1432489, 11181, 145325,
              10672, 4202928, 17012145, 416688, 2355121, 522170, 14574011,
              149435, 100285, 165821, 7429057, 2434503, 161230, 168404, 275924,
              5158868, 26465236, 1883095, 2295768, 7481308, 183773, 754653,
              2395102, 58848, 15135713, 722403, 6743012, 57317, 1208294, 451050,
              2206188, 1624044, 603630, 3742701, 159727, 626672, 13210609,
              205811, 7326708, 627701, 194551, 160760, 2188793, 526842, 577019,
              686076, 1717247]

columns_oi = 'title death_year pagecount rank score'.split()

df_tmp = df.loc[pageids_oi, columns_oi]
df_tmp = df_tmp.sort('rank')
df_tmp = df_tmp.head(20)

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Make table of top authors entering the public domain
##############################################################################
caption = """Notable authors with works entering the public domain between 2015 and 2025 in 50 year p.m.a. copyright-term countries."""
label = "notable-2015-2025"

PMA_50_2015_DEATH_YEAR = 2014 - 50

columns_oi = 'title death_year pagecount rank score'.split()
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')

df_tmp = df.loc[df.death_year.notnull() & (df.death_year >= PMA_50_2015_DEATH_YEAR) & (df.death_year <= PMA_50_2015_DEATH_YEAR + 10), columns_oi]
df_tmp = df_tmp.sort('rank').head(30)

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)

##############################################################################
# Make table of public domain opportunities
##############################################################################
caption = """Authors whose works are in the public domain in 50 year p.m.a. countries but whose works lack digital editions."""
label = "public-domain-opportunities"
columns_oi = 'title death_year pagecount rank score'.split()

df_tmp = df.loc[df.death_year.notnull() & (df.death_year <= 2015-51) & (df.obp_digital_editions == 0), columns_oi]
df_tmp = df_tmp.sort('rank').head(23)  # just enough to include Sylvia Plath

# combine rank and score columns
columns_oi_display = '|✝|Views|Public Domain Rank (Score)'.split('|')
df_tmp['rank'] = ['{} ({})'.format(r, s) for r, s in zip(df_tmp['rank'], df_tmp['score'])]
del df_tmp['score']
df_tmp['title'] = df_tmp.title.apply(lambda s: s.replace('_', ' '))
df_tmp.columns = columns_oi_display
table = ("""\\begin{table}\n""" +
         """\\footnotesize""" +
         # 'lrrr' aligns the right-most column (rank) to the right
         df_tmp.to_latex(index=False).replace('NaN', 'NA').replace('lrrl', 'lrrr') +
         """\n\\caption{{{:s}}}\\label{{{}}}""".format(caption, label) +
         """\n\\end{table}""")
table = table.replace('✝', r'\ding{61}')
with open(os.path.join(TABLES_DIR, '{}.tex'.format(label)), 'w') as f:
    f.write(table)


==> code/pairwise_loss.py <==
import itertools


def pairwise_loss(target, actual):
    # itertools.combinations produces pairs in sorted order!
    target_pairs = list(itertools.combinations(target, 2))
    actual_pairs = list(itertools.combinations(actual, 2))
    # this is that efficient!
    loss = 0
    for p1 in target_pairs:
        # find the matching pair, see if ordering matches
        for i, p2 in enumerate(actual_pairs[:]):
            if sorted(p1) == sorted(p2):
                if p1 != p2:
                    loss += 1
                del actual_pairs[i]
                continue
    return loss

